OrdinalFix: Fixing Compilation Errors via Shortest-Path CFL Reachability

The development of correct and efficient software can be hindered by compilation errors, which must be fixed to ensure the code's syntactic correctness and program language constraints. Neural network-based approaches have been used to tackle this problem, but they lack guarantees of output correctness and can require an unlimited number of modifications. Fixing compilation errors within a given number of modifications is a challenging task. We demonstrate that finding the minimum number of modifications to fix a compilation error is NP-hard. To address compilation error fixing problem, we propose OrdinalFix, a complete algorithm based on shortest-path CFL (context-free language) reachability with attribute checking that is guaranteed to output a program with the minimum number of modifications required. Specifically, OrdinalFix searches possible fixes from the smallest to the largest number of modifications. By incorporating merged attribute checking to enhance efficiency, the time complexity of OrdinalFix is acceptable for application. We evaluate OrdinalFix on two datasets and demonstrate its ability to fix compilation errors within reasonable time limit. Comparing with existing approaches, OrdinalFix achieves a success rate of 83.5%, surpassing all existing approaches (71.7%).

==> plot/plots-c.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas\n",
    "import matplotlib\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "\n",
    "# import matplotlib.font_manager as font_manager\n",
    "# prop = font_manager.FontProperties(fname=\"/home/wenjie/.local/share/fonts/LinLibertine_Rah.ttf\")\n",
    "# print(prop.get_name())\n",
    "\n",
    "# nice_fonts = {\n",
    "#     \"text.usetex\": True,\n",
    "#     \"font.family\": \"serif\",\n",
    "#     \"font.serif\" : prop.get_name(),\n",
    "# }\n",
    "# matplotlib.rcParams.update(nice_fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pandas.read_csv(\"c-results.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARQAAADFCAYAAACVZQ1HAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAAAnRklEQVR4nO3deXwT1d4/8M9kbQstYAv0VkqLiOAjIFIuIhcUQTaL/i6yKFgQEH2giCJKpbKUpUCFguD10V6sILLJpugFEVAsvfdypVCRKnBZZOtCkVJo2jRpJpnz+yNkSJq0TdpJs33fr1dfzHJmcnIyfOecmTNnOMYYAyGESEDm6QwQQvwHBRRCiGQooBBCJEMBhRAiGQoohBDJUEAhhEiGAgohRDIKT2cAAARBQFFREUJDQ8FxnKezQwixwhhDeXk5oqKiIJPVXgfxioBSVFSE6OhoT2eDEFKL/Px8tGnTptY0XhFQQkNDAZgzHBYWZree53kcOHAAgwYNglKpbOzseTUqm5pR2dTO2fLRaDSIjo4W/5/WxisCiqWZExYWVmNACQkJQVhYGB0Y1dRWNoJgQuGZUwCAex98CDKZHEwQwF+9CgBQtm0Lro4qrC+j46Z2rpaPM5cjvCKgEPcwGXhsX/QuAOD1DTshC5KD6fX4fchQAEDHn3PBhYR4MovEz1BACUAyJ6quhNQHBZQAIwsJQcdjOZ7OBvFTFFCIyGQyged5T2dDMjzPQ6FQQK/Xw2QyeTo7XsdSPlVVVZDL5XXeEnYGBRQCxhiKi4tx+/ZtT2dFUowxREZGIj8/n/o3OWApn6tXr0Iul6Ndu3ZQqVQN2icFFC8TO3svLqfFu23/gsGA4vkpAIDIRQshU6nEYNKqVSuEhIT4zX8+QRBQUVGBpk2bSnL29TeW8gkJCUFxcTGuXbuGtm3bNuj3p4ASaIxGlO3eDQCInD8PJrlcDCbh4eGezZvEBEGAwWBAUFAQBRQHLOUTEhKCli1boqioCEajsUG32Cmg+DGZQo7HX5woTgMAp1Cg1ay3xWnDnWsmIXT7OKBZmjomk8kzAeXIkSP4z3/+g/bt26NPnz4IDg5GUlISWrRogYqKCrz33ntQq9X1zhhpOLlCiT8/O8JmGadSIfzll+8u0OvNy/2kmUPqR6rfv14B5dNPP8XFixexZMkScdn48eMxfPhwDB8+HJ9//jmSk5OxatUqSTJJCPENLjcss7Oz8cUXXyA1NVVcVlRUhB07dmDoUHMPzKFDhyIjIwPl5eXS5ZS4TBBMKL5wDsUXzkEQzLdNmSCAv34d/PXrYILg4RwSf+NyDWXmzJl47LHH8Nprr+HixYuYP38+Ll26hIiICAQFBQEAWrZsCZVKhZycHAwYMMBuH1VVVaiqqhLnNRoNAPN9cUf9ICzL/KmPRE3UcubS96ytbHi9HpvnzAQATM3cCmVQEITKSlx8oh8A4L6jP4GXycAYgyAIEPwswFjeEGP5fsRW9fJhzHzsyeVym3SuHI8uBZRz587h559/RmZmJrp164YVK1Zg8ODBmDNnDu655x6btKGhoSgqKnK4n2XLlmHhwoV2yw8cOFDrxcGDBw+6kl2ftLwn8O2337q8naOyEYx3D4T9B/ZDplCCMxhw/507HvsPHIA8JASRkZGoqKiAwWCof8YbUXZ2Nt5++20UFBTgt99+szv2AGD48OHIzc3FypUr8dxzz9n9J3G3gwcPIi0tDevXr0fbtm3F5Tdv3sSaNWtQWVmJ9PR0m21WrlwJxhg4joNOp8OcOXMcXtvQarVISUlB8+bNodVqsWDBggZdrywvL4fBYIBOp0N2djaMRqPN+srKSud3xlywa9cuFh4eLs7rdDrWpEkT9t5777GePXvapG3VqhXbunWrw/3o9XpWVlYm/uXn5zMArKSkhBkMBrs/rVbLdu/ezbRarcP1/vT3wLv/cCl99bKx3l6r0bD00fEsfXQ802o0DrfXaDTs1KlTTKvVsl8LbjGTyeQTf8nJySwoKIgtWbLEbt3p06dZSEgI6927N7t16xYzGo2Nmrdr166x3bt3MwDs999/t1l37Ngx9swzz7Dx48fbLP/666/Zyy+/LM5PmDCBbdmyxeH+ExIS2M6dO5nJZGLr169nM2bMqFc+jUajWD5arZadOnWKaRwcJyUlJQwAKysrqzNGuFRDMRqNNtErKCgIHTp0AM/zKCsrs0lbUVGBqKgoh/tRq9UOI6pSqaz1llVd6/1BlYmr13e0lI3N9lbdzWsqO5PJBI7jIJPJIDCI/TWEO2clLjhYPEsygwHMaAQUCsiselSKaYOCxOEQGM+D8Twgl0Nm9VvXlJZz8TurVCqMHTsWGRkZSEpKgkJx91Beu3YtRo4ciStXrpg/6873ayyRkZF45plnAJjL0/qze/TogW7duuHq1as2y8+ePYuKigpxWUhICMrLy+3yXVRUhJ07d+KTTz6BTCZDfHw8EhMTsWjRIqfGK7FmaQZayofjOIfHiSvHo0ul3LVrV5SVlaGkpERcplAo0K5dOxQUFIhVZktTp2fPnq7snniRs93jcLZ7HEy3bonLbq5bh7Pd43B98WKbtOf+0gdnu8eBL7omLru1ZQvOdo/DtTlzbdJeGPAUznaPg+H338Vlt7/6ql55fPXVV3H9+nV8ZbV9RUUFysrK7EYALC8vx8KFC/H222+jV69eOH78OADg1KlTmDhxIhYvXoxevXrh5MmTqKqqwvvvv482bdogNzcXjzzyCGJiYnDhwgUAgE6nQ/v27XH06NEa81ZbAHO07tlnn8U333yDnTt34tatWygpKcG4cePs0mVlZdV4vdIbuBRQOnXqhCFDhmDHjh0AgNu3b0Ov12PUqFEYMmQIDh8+DMB8LSQxMVH80sRe7Oy9kqRxlWAwoHjRIhQvWoQOs76WfP+NqXXr1hg9ejQ++OADcdmGDRswfvx4u7Rvv/02JkyYgPT0dDz//PMYM2YMAGD+/Pno378/5s2bhx49eiAzMxMqlQr9+vVDYWEhzp8/j9zcXHTt2hWZmZkAzDXz0aNHSzpsaceOHbFlyxaMHz8eY8eOxfr16xEcHGyXrrCw0KXrlY3N5bs8GzduxOuvvw6dToerV6/iiy++gFKpREZGBmbPno2jR4+itLQUaWlp7sgvaSijEbe2bAUAyIZ1rjFZx59zAZibPBbhkybhnvHjAYXtYfPAv/9lTmt1AmkxdiyajxoFVLsYev8P39ulbT58eH2+CQBg+vTpePTRR3HixAk88sgjyM7OxrRp0/D999+LaQRBwO7du/Hggw8CAEpKStC+fXtUVFQgJSUFMTExOHfuHH7//XdERkaC4zg0b94cAPDCCy8AAB5++GHxPy3HcVi2bFm981wTvV6Pb775BomJiRgzZgx27dpl05SzfHb1E7XBYPCaSwEuB5SIiAhs2bLF4XJLBCfeQaaQ47GRY8RpwNzdPmLaNACAKb/mOx8yB3fbOJUKnIOnUR2mVSodXhepKW199ezZEz179sQHH3yAhIQE9O/f3y7NjRs3UFZWhjfeeMPursmf/vQnLFq0CI899hh69OiB/Px8c56qpVMoFG699ZyVlYXjx48jPT0dWVlZ6NWrF1atWoWkpCSbdFFRUS5dr2xs9MSUD7I0hWpqElmWyxVK9B71InqPehFyhfk/LadSoeX019By+mswyhQYsDKrUfLsTtOnT8fWrVvx4YcfIiEhwW59eHg4BEHA3r13yysvLw96vR4jRoxAfHw8Ro4c2ei3lq3t3LkTHTp0AGAOGqmpqcjOzrZL169fP6++XkkBhfgk6zuOo0ePRvPmzdGuXTs0adIEgPnulWW9QqHAyJEjMXHiRGzYsAHfffcdNm7ciKCgIJw4cQIlJSW4desWcnNzodPpcOnSJbE2Yun8ZT3NGMOcOXNw7do11MQ6raN11Zd369YNJ06cEOc5jhODxJkzZ8THWKKiorz6eiUFFD/GBAEl+VdQkn9F7GbPGINJo4FJowEcHOy+IDs7G3v27MFHH32EK1euQKVSYcqUKZh2pymXlZWFb7/9Fr/++it27doFk8mEDz/8EE888QRef/11pKenY+ZMcw/imTNn4pVXXsGMGTPw17/+FUeOHMGNGzfw+eefAzA/t3bp0iX885//RE5ODk6dOgW9Xo8tW7bg8uXLDvNXUVGBjIwMAOaLxNZ3RXNzc/Hjjz8iJyfHpgYyadIktGrVCmlpacjMzMSFCxfwzjvvADDfidq8ebOYNiMjA9u2bUNqairy8vJsnqnzOFc6trlLWVlZrR1nDAYD2717NzMYDI2cM/eJeWdPncvrShPzzh67sol5Z4+43qDTiR3bDDodY4wxk1bLTnfsxE537MQeeGsX6526j50+fZrpdDp2Mv+WVF/PK5hMJnbrlrmzHrFnXT46nU48Dqqr6/+nNaqheJg7bg1bPDj/O7ftmxBHKKAEGC44GJ1+zUOnX/NQJW/Y+KGEVEcjtgUYjuMAy21aGlSJSIxqKIQQyVANJcAwgwF/rF4DAFAIDwDwXN8L4n+ohuIF3HlhtjpmNKJ03TqUrlsHuUAvvyLSohqKHxM4GXo88xwA267390yaBAAwlVDthEiLaihepK4u9Y7S1kbg5Hjpt9Z4ImGSTdf71kmz0DppFoyy2s8neQW36840IVYooBByx7lz5zB27FgsvjPeS2VlJWJjY3Hp0iUP58x3UEDxZ4whlNeg7I/rNl3vxdHUfLTr/aFDh9CpUyeEhITg5s2bDtMMHDgQzZs3x44dO5x+UXpYWBgKCgrE9CEhIUhJSXHrk7yCIGDr1q3o1KmT3bqrV6/i1VdfxdKlS53eprpPPvkEs2bNwuTJk/HLL79Ile0aUUDxYwpmxISCzcic/jKMd55OZTod/tulK/7bpSvUJt8YlLq6/v37Y8SIEWCMYe3atXbrz549iyNHjqBr164YNWqU008RR0ZGIjY21mbZxIkT3frCuvz8fGi1Wpw9e9ZuXWFhIX755Re7wcNr28baDz/8gL1792LFihVYvXo1EhISoNVqJc1/dRRQiE9SKpUYO3YsPv74Y7tR2jMyMjBy5Ei7wYmc0djvQI6JiXE4hgsAPPbYYw5rIbVtY23FihV49tlnAQBNmzZFTEwMtm7d2rAM14ECSoDhgoPxQM5RPJBztMau93kFt8Hr9TBV6cHr7f+M1c6YjtKIf4Yqp9LWhxRjygJAeno6kpKSMGXKFBw7dkxc/vHHH6Njx47iU8XZ2dmYPHky5s2bh7/85S8oKCjA7du3sXDhQsTFxWH//v3o0KEDunTpgtLSUgDmZktMTAyuXr1a4/dwdfzZurYBzMM3HD58GDExMeKyDh06iMMeuAvdNg4wHMdBHhZmmakx3QcvjQQAHHKwrt0jPfDc7AXi/EevvghjVZWDlECb/+mM51PuDgf6yWuToCvX2KV7a9ueujNfjfWYsqNGjQJwd0xZ6yEgAfOYsu+++y5iYmLw/vvvY8yYMTh//jy+/vpr/PLLL9i0aRMEQUDXrl3FbYYNG4bExERx/s0338Tq1avRt29fnDhxAtu2bcOMGTPw8MMPY82aNTAajfjvf/+LuLg4bN++HVOmTEF4eDhGjRqF8PBwl79fQ5SWlkKv19uMPxsaGopff/3VrZ9LNZQA1Jgd6dxt+vTp+Ne//iUOTpSdnY1+/frZpLGMKfvVV19h9erVNmPKLl++HPHx8QDMZ/0ePXqI27Vp08ZmPx999BEeffRR5Obm4vr166ioqIBcLkezZs0QFhaG+Ph4yOVydO7cGX/88QcAoEmTJkhPTxcHfmosliEsrQdeaoyxZ6mGEmCYwYAXz+zHjb9dgkKIRk1d7/svNY8P3Pne5nbruGrV7cS1m+3SiGS2taBXPlznUn7r0tAxZfPy8tC0aVOH+66eNiIiArNmzUJ8fDweeughcdS1xh5/1hnh4eFQqVQ248+Wl5e7fexZqqEEGGY0IuHsQZT83//V2vVerg6CXB0EZZD9n6LaQNWO0oh/KrVTaRuiIWPKhoWF4cyZM3V+BmMMAwYMwBtvvIFBgwY1KL+NgeM49O/fH+fOnROXXbhwAU8++aRbP5cCSiNypakhRbNE4GTIC30IDw+KB2e5dapQ4B/teqPF2DEQON/tei/VmLIjRozA3/72N7H/SX5+Pm7cuAGj0WgzLmxpaSmuXLmCkpISFBYW4vTp0zbjz7JqfXos81qtFu+8806tt2uZi+PP1rQNYwzz589HcXExAGDatGnYv38/AECj0aCwsFC81uQuFFD8mMDJcTjicTz18lQo7rSdZSoVPnr4OUTOnw9e7pstXinHlF2yZAn69OmDHj16YPLkyQgLC0N5eTkuXryI9evXAwA2bdqEsLAwTJgwAUOGDMHKlSsxfPhwfP3119BqtdixYweKi4uxd+9enDp1Crm5ucjKysLly5dRUlKCzZs324wra+3GjRvYsGEDAPNdJevAk52djZycHBw6dAg///xzndvo9Xps3LhRvCs1bNgwdOnSBXPnzsXs2bOxdetWtw9mzTFH4a+RaTQaNGvWDGVlZQiz3IGwwvM8vv32Wzz99NNe80Kj+oidvReX0+Jtpi01Eevpmlhva3F+8SCbsnG0P8t21fMRO3sv7g2VY8GTrdC3+//gXIkeXds0t3mGp2ub5g36zp4kCAI0Gg3CwsIavX+JL7AuH4PBgEuXLqFdu3Z2Qaeu/5/WqJT9GWMIMulQqSlzWG0mRGoUUPyYghnxytXP8PErd/uJCJWV+MfXSTjTuQvURsd9R6rLK7hNTx4Tp/hmI5o0iIIJgNGztzWJf6IaSoDhgoKQMHge7j+cBYPcd69HEe9EAcWDGrPHquUdPZxMhpvBzaBs3RqMu/vzny227w5PiKsooAQ4gQEA89mxUYg0pLpoT9dQAgwzGDDi/I+4+WkxFEIEbmiBW5VGNL1dguCwFtDp1GDGu08T6/V6cV5fz6eCPUUQBBgMBuj1erpt7IClfHQ6HW7evAmO4xrcLYMCSoBhRiMmn9qLP07thXzYElTJFEj7VynGdOHRpbUOakMZ/rilE9OrdMHivEoX7Kls1wtjDDqdDsHBwXbP2xDb8pHJZGjTpo3Tg1HVhAKKl3DH9RSBk+FM044YGdcGwpU7Z2iFAgeje5iXmcwHT6lewEfHyhCq0iDn3f6Y/GWWuI8f3uonzv/wVj/J8+hOPM8jOzsbjz/+uE93iHQXS/k88cQTCA4ObnAwASig+DWBk+P7lv2RmRgP4U7AkqlUWBX3Al5PiwdvFcQYAI2BISgoCIXldx8atJ53d7dtqcnlchiNRgQFBVFAccBSPmq1WpJgAtBFWUKIhOoVUAwGAx5++GFkZWUBMD9ROW3aNMydOxczZsxAVQ2jdwUq6+ZMQ5s2Lm3PGBQCbx5isZ5X8R19nj8N0ESkVa+Asnz5cvGJRgCYOnUqnnrqKaSmpqJ79+5ITk6WKn+kARTMiKlXMvHBSyOhYOZH+YXKSuzYMxdn/9zT6a73hDjL5YDy73//G/feey9atGgBACgqKsKOHTswdOhQAMDQoUORkZGB8vJyaXNK6uRszaGpUQ+Bfh/iBi5dlK2oqMCuXbuwatUqLFy4EIB57ImIiAjxgl3Lli2hUqmQk5ODAQMGONxPVVWVTbNIozH30uR5HjzP26W3LHO0zheo5Qw8z0MtNzc7rKdd4Wg767KxXld93pIHJpdj6qAkAACnUkDN2e+vprxZPsuyL2/n68eNuzlbPq6Un0vjocybNw/Tp09Hq1atEBsbi88++wzHjh3Dpk2bcPLkSTFddHQ0li5dinHjxjncz4IFC8SAZG3Lli0ICQlxOvOkdoKRx8XtnwEA7hs9ATIF3ekgrqusrMTYsWOdGg/F6RrKvn378Oijj6JVq1Y2yzmOs7udWNfo2snJyeKIWYC5hhIdHY1BgwbVOMDSwYMHMXDgQJ+8/dd5wX78tmAwOi8wD8dnPd1QJ+b0F8vmkSV3X3rx24LB6DZ/DybdmZ97XI5fFj0t5qcmteXttwWDxe0t097M148bd3O2fCwtCGc4HVBWrlxp83IkjUaDYcOG4d1337UZWRswN41qG11brVY7fL2jUqms9YvVtd5bVZnMXZqrTObemtbTDWUpj+r7rD5vyQPjeQw8fwQAsC+2F0wyud3+asqb5bMs+/IVvnrcNBZn/t85y+mAsmnTJptnOfr06YP09HQ8/vjjWLp0KQwGA1QqFYqKigCYX29AvA/jeUzLM79p72DbHnYBhZCGcDqgREZG2m6oUCAyMhJRUVEYMmQIDh8+jIEDB+LAgQNITEz0uV6V/oiBw/mQ+xDf5U9gxXdqHXI5/hllfjuewFG/RiItSY6ojIwMbNu2DampqcjLy8OSJUuk2K1Xqm+nLik7tzn7eSaZAt+1HoxnZibDJDOfO2RqNZb2HI+lPceDpwGWiMTq/SyPdce2iIgIZGZmSpEfQogPozovsUHd6klDUEDxYwqBx/RLH2Pl88OgEMydkwSdDhu/W4SN3y2C2mogJUKkQAFFYl5/hmcMEXoNIvQamActcJ7XfzficTQeSoDh1GpM6/cmANBFWSI5CigBhpPLcbH5vZ7OBvFT1ORxM29rJjRmfrztuxP3oxpKgJELJjyZ/zMA4Mfo7tRTlkiKaigS8JUzcezsvVAIRrx1YhveOrENCsHY4P0RYo1qKH6MgcPl4LbiNGDubp/TupM4TYiUKKC4wBvPyJ0X7MfyGp7DNMkU+EdkvM0yXq5EymOTG/y5dZVFTetjZ+/F5bR4h+uI76NTFCFEMhRQCCGSoYDixxQCjymXP8GUy5+IXe/VRgMyD6Yh82CaJF3vnWkGemNTkbgHXUPxc0pW/U4Ow73aEnGaEClRDaWefPWsy8uVeKvvNLzVd1q9ut7XdrG1tvUNWUd8B9VQAozAyXA6vJ2ns0H8FNVQJBSoZ1lnaickMFANJcDIBBN6X/sNAHDkT50hUNd7IiGqoQQYpWDEnGMbMefYRigb2PWekOoooMA9VXVvqP4zcCgIikJBUJTY9Z5xMuSF34e88PvAPNT13hvKhrgHNXn8mEmmwFd/+n82ywxyJd7pm+ihHBF/RzWUWrjSaYvOuo5RuQQWCiiEEMlQQPFjCoHH5CvrMfnKerHrvcrE48NDq/DhoVVQmXiP5o9qL/6HrqH4uWBBbzPPMQHtNUXiNCFSooASYHi5Eu/2flWcJkRK1OQJMAInw4lWD+BEqwe8esQ2ag75Ju89ogghPocCipW6nqSVan+eJBNM+HPxafy5+DRkgsnT2SF+hgJKgFEKRiz6aR0W/bSOut4TydFF2XrwxpqHIwwcrqtaitOAuev9ueZtxGlCpEQBxY+ZZApsv3ekzTKDXIk3+s3wTIaI36NTFCFEMhRQHHC2SeMrTZ/G5urA1VI8D0W/hXegJo8fUwg8XizcBgDYfO/zMMqUUJl4LP333wEA7/7lf2Ggzm1EQgFdQ3F0lvQ3YcZyhBnLxXmOCXio9DIeKr1MXe+J5FwKKF9++SXatWuH8PBwvPHGGzAazbcdtVotpk2bhrlz52LGjBmoqqpyS2ZJw/EyBRb1nIBFPSeAl1EFlUjL6YBy9epV7N69Gzt37sSaNWvw6aefYvXq1QCAqVOn4qmnnkJqaiq6d++O5ORkd+XX7fy1pmIhyOT4T1Rn/CeqcceTrW+nQXr1hm9xOqBcuXIF69atQ1xcHBISEjBt2jT8+OOPKCoqwo4dOzB06FAAwNChQ5GRkYHy8vI69kgI8TdO13n79u1rMx8VFQWNRoOsrCxEREQgKCgIANCyZUuoVCrk5ORgwIABDvdVVVVl0yzSaDQAAJ7nwfP2Y3RYljla1xBqOQPP81DL7d+gZ1le/V9nuJK2odQyVuNnKri782o5g1zGIGMC/qfkEgDgdEQ7r3tA0PIbVy97R6zXOUrnruPGXzhbPq6UH8cYq9eRn5CQgKSkJOzfvx+bNm3CyZMnxXXR0dFYunQpxo0b53DbBQsWYOHChXbLt2zZgpCQkPpkhzggGHlc3P4ZAOC+0RMgUyjBGQzoMG8+AOD84kVgKpUHc0h8QWVlJcaOHYuysjKEhYXVmrZeV+XOnz+P1q1bo2vXrjhw4IBYO7EwGAxQKmu+HZmcnIyZM2eK8xqNBtHR0Rg0aJDDDPM8j4MHD2LgwIG17tdVnRfsx28LBqPzgv126yzLa1pfm/psU19qGcPiHgIGDhyIR5YcslknFwQMV7UAAHx6XA6TTA6VUY700NYAgDnH5TAovOu9PL8tGAzA/rexLLdmSVN92sJdx42/cLZ8LC0IZ7gcUIxGI9auXYtly5YBMDd9ysrKbNJUVFQgKiqqxn2o1Wqo1Wq75UqlstYvVtd6Z8TO3ovLafEAgCoTB6VSiSoT5/Czaltfm/ps01COP1OFzfe+YJ5kAExAFafG/w6YdTeJlz1wbPl9q0wcOsw7ANx5BkmpVNr8dpY01ulrOjakOG78mTP/75zlcgN6xYoVmDVrFlR3qsr9+vVDQUEBDAYDAKCoyDy8YM+ePV3dNSHEx7kUUFJTUxEXF4fKykpcvHgR69atQ2VlJYYMGYLDhw8DAA4cOIDExES7ZpCvoddjeIart5fp9/EuTjd5Fi9ejPnz59ss69SpEyZNmoSMjAzMnj0bR48eRWlpKdLS0iTPKHGdQuAxumgXAGB71Aix633KT+sAAAt7TaKu90RSTgeUefPmYd68eQ7XRUREIDMzU7JMEemE87ds5jkmoPuN8+I0IVLyrk4IHhBoVWZepsDyuLFYHjfWa7vee+OQm4F2nNSXdx5RxG0EmRw/Rnf3dDaInwrYGgqdzQJH5wX7A+LJcm9ANZQAI2MC7r9dAAC40LyN13W9J76NjqYAozTxWHP4A6w5/AGUHn63sVSoxuE9qIbi5zSK0GpLOFwPbiFOEyIlCih+zChTYkN0gs2yKoUKEwbP8VCOiL+jJg/xSc70nG2sBzTJXRRQCCGSoYDix+SCEaMLd2J04U7I77x2VGniMe+n9Zj303q/uSgrJbrA2zB0DcWPcWBobbghTgPm28a9i0+J04RIye9rKHTGsWWUKbCm20is6TYSRi/tel8XqV8IRseIdHzziCL1ZpLJ8V1sL09ng/gpv6+hEEIaT8AEFKrWmnFMQFtNMdpqiv12+ILY2Xsb5VktV9/hHAioyRNgVCYefz+UDgD467AlqFLYj+1LSH0FRA0l0M4S1nSyIOhktsNxlqmaoEzVxEM5ahipfksa4tM9qIbix4wyJTJjJtosq1Ko8cLT9u9EIkQKAVFDqY7OSqQ66+suztReqIbjWEAGFEKIe1CTx4/JBSOevW4+g37TOh4mmQJKE483T2wHALz/yGjwNOo9kZBf11ACvTrKgaGNvght9EU2Xe+fLDiBJwtOBFzX+8Y+Hhr6LiFfPH6phhJgjDIF/t75WXGaECn5XQ3FmQtpgcwkk2P3/Y9j9/2PwyTzrhelN7b6HA/0BsPa+V1AIYR4jl8FFDpL1I1jAlppS9FKW+q3Xe+l4Oi1G546vnzpuKZGdIBRmXhsOLgUAHW9J9KjgOLneM7+J9bTrWLiJhRQ/JhRpkRG7Cs2y6oUagx/ZpmHcuTfrJsml9Pi7dZVXybVZ7pjv/XlV9dQCCGeRQGFEDer6aJufd637OiZo4bkSWrU5PFjcsGIp/8wv5vm21aD73S9N2Jq3lcAgI+7Dgcvp0OASMenayjWkbo+0d7fcWCI1V1FrO6qVdd7E4ZeOYqhV45CxkwezmHgcVRLqW3gbHeODueOF6HR6SnAmGRybHhwiDhNiJQooAQYo0yBLzo+5elsED/l8wGFnq0g7lTfpkZd20m1jaPlllvJluWNeVtZ0oCi1WqRlJSEFi1aoKKiAu+99x7UauqJ6VUYQzODFoB5bFlwnIczRPyJpAFl6tSpGD58OIYPH47PP/8cycnJWLVqlZQfQTWPBlKbDPhi3wIA1PXel9VVW/HUTQrJAkpRURF27NiBtWvXAgCGDh2KKVOmYOHChQgNDbVJW1VVhaqqKnG+rKwMAFBaWgqet3+BN8/zqKysxM2bN6EwaqXKsl9QCAyVlYLDslEIPPR3ylNh1AIyJRRGAypMpjvLKmGCsdHz3FgsZaPgZTAJVBOrzvrYUSprfhyjvLwcAMAYq3unTCKbN29mbdq0sVnWrFkz9v3339ulTUlJYQDoj/7oz4f+8vPz64wDktVQCgsLcc8999gsCw0NRVFRkV3a5ORkzJw5U5wXBAGlpaUIDw8H56BNr9FoEB0djfz8fISFhUmVZb9AZVMzKpvaOVs+jDGUl5cjKiqqzn1KFlA4jkNQkO0LpQwGg8OqlFqttrtY27x58zo/IywsjA6MGlDZ1IzKpnbOlE+zZs2c2pdkPWWjoqLEayEWFRUVTkU1Qoh/kCyg9OvXDwUFBTAYDAAgNnV69uwp1UcQQrycpDWUIUOG4PDhwwCAAwcOIDEx0a4ZVB9qtRopKSnUp8UBKpuaUdnUzh3lwzHmzL0g55SUlGD27NmIjY1FaWkp0tLSoFKppNo9IcTLSRpQCCGBzaeHLyCEeBcKKIQQyVBAIYRIhgIKIUQyXj8eCg2JAOzbtw8pKSnYvn07YmNjAdReLoFSZl9++SXeeustaDQaJCQkYOXKlVAoFFQ2dxw5cgSTJ09GUVERXnrpJaxZswaAm48dKR4MdKdx48axL7/8kjHG2IYNG9ibb77p4Rw1ruvXr7NvvvmGAWCXLl0Sl9dWLoFQZleuXGHjxo1jx48fZxs3bmRNmjRhK1asYIxR2TDGWHl5OVuyZAkrLS1le/bsYQqFgh08eJAx5t7y8eqAUlhYyIKCgphOp2OMMfbHH3+w4OBgptFoPJyzxmUymWwCSm3lEihllp2dzXieF+eTkpLY008/TWVzh06nY4IgiPNxcXHs0KFDbi8fr76GkpWVhYiICLG3bcuWLaFSqZCTk+PhnDUumcz2Z6qtXAKlzPr27QuF4m6LPSoqCm3btqWyuSMoKEh8cl+r1aJTp07o16+f28vHqwOKK0MiBJLayiVQy+zYsWOYOnUqlU0133//PQYNGiQOUubu8vHqgOLKkAiBpLZyCcQyO3/+PFq3bo2uXbtS2VTTuXNnTJ48GT/88ANmzZrl9vLx6rs8NCSCY7WViyAIAVVmRqMRa9euxbJl5hfAU9nYioyMxMSJEyGTybB8+XL06dPHveUj7aUgaRUWFrImTZqwqqoqcT4kJES8aBRIUO2ibE3lEmhltnTpUnb9+nVxnsrGsby8PDZw4EC3l49XN3ncOSSCL2F3nt+0/FtbuQRSmaWmpiIuLg6VlZW4ePEi1q1bh8rKSiobAHq9Hrm5ueL8vn378Prrr7v92PH6p40DfUiEiooKbNy4EYmJiUhJScFrr72GiIiIWsslEMps8eLFmD9/vs2yTp064cyZMwFfNgBw8uRJDBo0CO3bt0fv3r3Ro0cPvPDCCwBqL4OGlo/XBxRCiO/w6iYPIcS3UEAhhEiGAgohRDIUUAghkqGAQgiRDAUUQohkKKAQQiRDAYUQIhkKKIQQyVBAIYRIhgIKIUQy/x9vayTDB6Bj2wAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_input_tokens = data[\"num_tokens\"]\n",
    "num_input_tokens_sample = num_input_tokens[num_input_tokens <= 300]\n",
    "plt.figure(figsize=(3, 2))\n",
    "plt.hist(num_input_tokens_sample, bins=300, histtype='barstacked', facecolor='tab:blue')\n",
    "mean = num_input_tokens.mean()\n",
    "median = num_input_tokens.median()\n",
    "plt.axvline(x=mean, linestyle=\":\", color=\"tab:red\", label=f\"Mean: {mean:.01f}\")\n",
    "plt.axvline(x=median, linestyle=\"--\",color=\"tab:brown\", label=f\"Median: {median:.01f}\")\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"c-tokens.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_input_tokens = data[\"num_lines\"]\n",
    "num_input_tokens_sample = num_input_tokens[num_input_tokens <= 60]\n",
    "plt.figure(figsize=(3, 2))\n",
    "plt.hist(num_input_tokens_sample, bins=58, histtype='barstacked', facecolor='tab:blue')\n",
    "mean = num_input_tokens.mean()\n",
    "median = num_input_tokens.median()\n",
    "plt.axvline(x=mean, linestyle=\":\", color=\"tab:red\", label=f\"Mean: {mean:.01f}\")\n",
    "plt.axvline(x=median, linestyle=\"--\",color=\"tab:brown\", label=f\"Median: {median:.01f}\")\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"c-lines.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4.5, 2.5))\n",
    "plt.xlim([0, 300])\n",
    "plt.yscale(\"log\")\n",
    "markers={5: \"1\", 4: \"x\", 3: \"2\", 2: \"+\", 1: \"3\"}\n",
    "clr = {5: \"#0b2a3f\", 4: \"#7a3d07\", 3: \"#0c6c0c\", 2:\"#d61112\", 1:\"#c186f7\"}\n",
    "for nummod in range(5, 0, -1):\n",
    "    d_inp_time = data[data[\"dist\"]==nummod][[\"num_tokens\", \"total_time\"]]\n",
    "    plt.plot(d_inp_time[\"num_tokens\"], d_inp_time[\"total_time\"], linestyle=\"\",marker=markers[nummod], markersize=5, label=f\"{nummod} errors\" if nummod != 1 else f\"{nummod} error\")\n",
    "plt.xlabel(\"Number of tokens\")\n",
    "plt.ylabel(\"Time cost (s)\")\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1.02, 1), loc='upper left')\n",
    "plt.savefig(\"c-time-to-tokens.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.6243206521739131\n",
      "0.8425611413043478\n",
      "0.9707880434782609\n"
     ]
    }
   ],
   "source": [
    "\n",
    "import numpy as np\n",
    "\n",
    "logbins = np.logspace(np.log10(0.01),np.log10(600),50)\n",
    "\n",
    "total_time = data[\"total_time\"]\n",
    "total_time = total_time[total_time > 0]\n",
    "plt.figure(figsize=(3, 2))\n",
    "plt.hist(total_time, histtype='barstacked', facecolor='tab:blue', bins=logbins)\n",
    "plt.xscale('log')\n",
    "plt.axis([0.01, 600, 0, 400])\n",
    "mean = total_time.mean()\n",
    "median = total_time.median()\n",
    "plt.xlabel(\"Time (s)\")\n",
    "plt.axvline(x=mean, linestyle=\":\", color=\"tab:red\", label=f\"Mean: {mean:.01f}\")\n",
    "plt.axvline(x=median, linestyle=\"--\",color=\"tab:brown\", label=f\"Median: {median:.01f}\")\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"c-time.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n",
    "print((total_time<1).mean())\n",
    "print((total_time<10).mean())\n",
    "print((total_time<100).mean())"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "plot",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas\n",
    "import matplotlib\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "plt.rcParams['mathtext.fontset'] = 'custom'\n",
    "plt.rcParams['mathtext.rm'] = 'Times New Roman'\n",
    "plt.rcParams['mathtext.it'] = 'Times New Roman:italic'\n",
    "plt.rcParams['mathtext.bf'] = 'Times New Roman:bold'\n",
    "\n",
    "# import matplotlib.font_manager as font_manager\n",
    "# prop = font_manager.FontProperties(fname=\"/home/wenjie/.local/share/fonts/LinLibertine_Rah.ttf\")\n",
    "# print(prop.get_name())\n",
    "\n",
    "# nice_fonts = {\n",
    "#     \"text.usetex\": True,\n",
    "#     \"font.family\": \"serif\",\n",
    "#     \"font.serif\" : prop.get_name(),\n",
    "# }\n",
    "# matplotlib.rcParams.update(nice_fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pandas.read_csv(\"mj-results.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_input_tokens = data[\"num_tokens\"]\n",
    "num_input_tokens_sample = num_input_tokens[num_input_tokens <= 200]\n",
    "plt.figure(figsize=(3, 2))\n",
    "plt.hist(num_input_tokens_sample, bins=200, histtype='barstacked', facecolor='tab:blue')\n",
    "mean = num_input_tokens.mean()\n",
    "median = num_input_tokens.median()\n",
    "plt.axvline(x=mean, linestyle=\":\", color=\"tab:red\", label=f\"Mean: {mean:.01f}\")\n",
    "plt.axvline(x=median, linestyle=\"--\",color=\"tab:brown\", label=f\"Median: {median:.01f}\")\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"num_input_tokens.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_input_tokens = data[\"num_lines\"]\n",
    "num_input_tokens_sample = num_input_tokens[num_input_tokens <= 40]\n",
    "plt.figure(figsize=(3, 2))\n",
    "plt.hist(num_input_tokens_sample, bins=40, histtype='barstacked', facecolor='tab:blue')\n",
    "mean = num_input_tokens.mean()\n",
    "median = num_input_tokens.median()\n",
    "plt.axvline(x=mean, linestyle=\":\", color=\"tab:red\", label=f\"Mean: {mean:.01f}\")\n",
    "plt.axvline(x=median, linestyle=\"--\",color=\"tab:brown\", label=f\"Median: {median:.01f}\")\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"num_input_lines.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4.5, 2.5))\n",
    "plt.xlim([0, 200])\n",
    "plt.yscale(\"log\")\n",
    "markers={5: \"1\", 4: \"x\", 3: \"2\", 2: \"+\", 1: \"3\"}\n",
    "clr = {5: \"#0b2a3f\", 4: \"#7a3d07\", 3: \"#0c6c0c\", 2:\"#d61112\", 1:\"#c186f7\"}\n",
    "for nummod in range(5, 0, -1):\n",
    "    d_inp_time = data[data[\"dist\"]==nummod][[\"num_tokens\", \"total_time\"]]\n",
    "    plt.plot(d_inp_time[\"num_tokens\"], d_inp_time[\"total_time\"], linestyle=\"\",marker=markers[nummod], markersize=5, label=f\"{nummod} errors\" if nummod != 1 else f\"{nummod} error\")\n",
    "plt.xlabel(\"Number of tokens\")\n",
    "plt.ylabel(\"Time cost (s)\")\n",
    "plt.grid()\n",
    "plt.legend(bbox_to_anchor=(1.02, 1), loc='upper left')\n",
    "plt.savefig(\"time-to-tokens.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPwAAACuCAYAAAAS7WCbAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAAANVklEQVR4nO3df0zV9R7H8dc5SAgoHRKO+GO0WD88Uyar5ikLbcM7RIXZHcVxlpuVaVAeLdqVidmJTK5zmhlFP1hOuzuU5q4/IFjaJtOMtSYOMBJ3SlB+nE50JDkgh8P7/sHl3PBHHrycc7TP67ExOOcA38+Xr0++3+85+PlqRERARErQBnsARBQ4DJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIQyeSCEMnkghDJ5IIaOCPYBbkcfjgdvtDvYwCEBoaChCQkKCPYxbBoMfBhFBW1sbnE5nsIdCf6DT6RAXFweNRhPsodz0GPwwDMau1+sRERHBf2BBJiJwuVyw2+0AgAkTJgR5RDc/Bu8jj8fjjX3cuHHBHg79V3h4OADAbrdDr9fz8P46+KSdjwbP2SMiIoI8Errc4Dbh8yrXx+CHiYfxNx9uE98xeCKFMHgihfBJO4VcuHAB7777LlwuF2JiYvDbb7/hs88+g4jg9OnTwR4eBQCDV0RNTQ1MJhOKioqQkpLivT83NxeFhYVBHBkFEg/pg8De2YOtX52GvbMnMMuz25GamgqLxTIkdgCIiorCihUrAjIOCj4GHwT23y9h2+FG2H+/FJDlFRQUYOLEicjKyrrq4/Hx8XA6ndi0aROSkpLQ2dmJjIwM5OfnAwA+/vhjfPjhh/joo4/w3HPPwePxoKOjA2+++eaQXyCLFy/GJ598AqfTiYKCAiQmJqKyshIWiwX33Xcf6urqArK+dG08pA8ge2cP7L9fQt35CwDgfa8fGwZ91Gi/LXfPnj145plnhtxXXV2N3bt349dff0VaWhoyMzMxceJEPPDAA9izZw+WL1+OcePGwWw2Q6fTwWKxAACsVisOHDiABx98EGPHjoVerwcAdHd3o6ysDFu2bIFOp0NsbCw8Hg8MBgNSU1NRX18Pq9WKDRs2+G096foYfAD9q7oJ2w43em+v2VsLADCn3IPVf7vXL8vs7+9He3s7xo8fP+R+o9GIDz74AJ2dnXjyyScBABUVFYiMjITJZEJERASqq6uxa9cuNDU1eb+upaUFLpcLkydPRnl5OZ5++mkAA0cB9957r3c5X375JVavXo34+HgAgMPhwKxZs/yyjjQMQj7p7u6WU6dOSXd39w1/j/YL3VJ7zinW6rNy5z8OirX6rNSec0r7hRv/nr4wGAxiNpuvuD8hIUFKS0tFRMTtdkt0dLRUVVV5H8/LyxOTyeS9XVdXJ2FhYdLW1iZdXV0SGRkpDodDGhsbJT09XSwWi4iI9PT0SGxsrHR1dYmISGtrq8TExIjdbr/uWBsaGmTr1q3DWr+R2Daq4Dl8AOmjRmPapNsxbdLtAOD92J+H8wCwfv167Ny5c8ie+tSpU2hubsbcuXMBAFVVVZgyZQqSk5O9nxMeHj7kP6SsW7cOb731FsaPH4/jx48jMTERIoLvvvsODocDjzzyCGw2G44cOYKHHnrI+yevubm52L59O2JjY6871ri4OLzwwgsjtep0GQYfBPqxYTCn3AP92LCALC8rKws7duzAypUrYTabsXbtWhQWFuLtt9/G7bcP/PLZt28fHn/88SFfl5OTA4fDAavVis2bN2PRokV4+eWXAQC33XYbWlpasGPHDphMJnR0dKC+vh4JCQkoKyuDiKCkpARr165FZmYmTCYTAKC9vR2PPfYYDh06hEcffRQnTpzA8uXLsXv3bnR0dCA1NRUNDQ1IT0/H999/j/z8fLS0tATk56SEYB9i3Cp42Oi7u+++W86ePXvVxxwOhzz88MNy7tw5mTNnjnz77bfy2muvyTfffCPd3d2ycOFCEREpLS2VgoICn5bHbeM77uFpRP3444/QaDTeJ+sud/DgQe/Lgx6PB0ajEUePHoXRaMShQ4cwe/Zs9PX1YfTo0Th9+jT/B9wIY/A0Ymw2G9544w2Ehobi5MmTV/2ciooKLFmyBPv370d2djY6Ozuh1WrR1NSEEydOQKPRYMOGDZg5cyYuXryImpqawK7EX5xGRCTYg7gV9PT04KeffsJdd92F0aP9+yQbDQ+3je+4hydSCIMnUgiDJ1IIgydSCIMnUgiDJ1IIgydSCIMnUgiDJ1IIgydSCGe8UQinqSYGrwhOU00Agw+s/n5Aoxl4GyQy8Kb139nV4DTV77zzDqepVhzP4QPpSCHw+RLg4i8Dty/+MnD7yD/9ulhOU02DuIcPJL0B+O5joGgGcNcs4Keqgb39tL/7dbGcppoGcQ8fSFMfB7KrgZh7gFP/HnifXT1wv5/82TTVHR0d3mmqtVotKioqMGrUKJhMJsyfPx8ajQa7du3Cq6++6v26y6epnj9/PgDfpqn+44SYFBwMPtDGxAJpmwY+Tts0cNuPtFotpkyZApvNdsVjR44c8c5J39fXh/Lycjz11FPe2Wb37duH1NRUjBkzBgBQX1+Pn3/+GSkpKXC5XDh27BjS0tJw5swZfPXVV1iwYAEA4NKlSzh+/DgWL14MAGhra0Ntbe01TykocBi8Am6laarJv3gOHwxj44DZawbeB0BWVhbCw8OxcuVK3HnnnRgzZgyam5t9mqZ61apVsFqtOH/+PBYtWoQnnngCwNBpql955RVYLBbU19cjJSUF27Zt805TbbPZkJmZiYULFwIY2Pvn5eUhMTERfX19MBgM2LJlC/bu3YvNmzfDaDRi3bp12LhxI7Zu3YpVq1Zh5syZAfk5KSGoc+beQjgVsu/+bJrq3t5emTFjhpw5c8b7s5w7d66IiHz99dfidDolOTlZbDabLF26VM6dO3fd5XHb+I6H9DSirjdNdU9PD0pKSvDiiy96J5wMDQ1FU1MToqOjUV5ejpSUFMTHx6O1tRWTJk0K5PD/8hg8jZjrTVPd19eHZ599Fna7fcjr93q9HrW1tUhKSkJZWRmys7Pxww8/YMKECWhvbw/kKvzlcZpqH3EqZP9wu92orKz0PsN/I7htfMcn7ShoCgsLMW3atP8rdhoeBk9Bs2bNmmAPQTk8hydSCIMnUgiDJ1IIgydSCIMnUgiDJ1IIgydSCIMnUgiDJ1IIgydSCIMnUgj/ll4hvPIMMfgAeq/mPWg1WqyY/r8LPxSfLEa/9CM7Kduvy+aVZwjgIX1AaTVaFNUUofhkMYCB2ItqiqDV+HczDF55xmKx8MozimPwAbRi+grkJOWgqKYI9++6H0U1RchJyhmyx/cHXnmGBjH4AFsxfQVCtaFw97sRqg31e+zAwJVn5s2bN+S+6upq5ObmYunSpfj8888RFRV1xZVnFixYALPZjObmZjz//PNYtmwZbDYbDhw4AJfLddUrz8ybN++KK8+sX78e06dPh9Vq9fu60p9j8AFWfLLYG7u73+09vPcXXnmGhgjyrLm3jJGYCvn9mvdl2o5p8n7N+1e97S8Gg0HMZvMV9yckJEhpaamIiLjdbomOjpaqqirv43l5eWIymby36+rqJCwsTNra2qSrq0siIyPF4XBIY2OjpKeni8ViERGRnp4eiY2Nla6uLhERaW1tlZiYGLHb7X5ZP05T7Tvu4QOoX/qHnLMPntP3S79fl8srz9AgviwXQFd76S0Q5/A385Vnli1bhi+++AJRUVGwWq3YuHEjsrKykJ+fj9dffx3bt29HcXEx5syZ41023TgGr4iMjAxkZGRc8/Ft27Zdcd8dd9yBnTt3XvXzk5OTcfbsWe/thoYG78fl5eU4fPjwVS9GodVqcezYMeTk5GDSpEmorKyEzWbD7NmzMXXqVIwaNQq9vb0wGAwIDw9Hb28v4uLiMHny5OGsLl0DD+lpRA33yjOffvopDAYDpk6dipdeegkHDx70vnzo8XhgNBpx9OhRGI3GQK7GXxaDpxFzI1eeSUtLQ0lJCfbu3YvGxkZUVFRgyZIl2L9/P7Kzs9HZ2QmtVjvk+Qe6cbzyjI94dZObF7eN77iHJ1IIgydSCIMnUgiDJ1IIgx8mPsd58+E28R2D91FoaCgAwOVyBXkkdLnBbTK4jeja+Jd2PgoJCYFOp4PdbgcAREREQKPRBHlUahMRuFwu2O126HQ6hISEBHtINz2+Dj8MIoK2tjY4nc5gD4X+QKfTIS4ujr+AfcDgb4DH44Hb7Q72MAgDh/Hcs/uOwRMphE/aESmEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEymEwRMphMETKYTBEynkP8MGXZ61L0AmAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for num_mod in [1,3,5]:\n",
    "    plt.figure(figsize=(3, 2))\n",
    "    plt.xlim([0, 200])\n",
    "    plt.yscale(\"log\")\n",
    "\n",
    "    stylemap = {\"a\": \"+\", \"p\": \"1\", \"i\": \"x\"}\n",
    "    kindmap = {\"a\": \"$Group_{mixture}$\", \"p\": \"$Group_{syntactic}$\", \"i\": \"$Group_{semantic}$\"}\n",
    "    clr = {\"a\": \"#0b2a3f\", \"p\": \"#0c6c0c\", \"i\":\"#c186f7\"}\n",
    "\n",
    "    lines = []\n",
    "    for nummod in [num_mod]:\n",
    "        for kind in [\"a\", \"p\", \"i\"]:\n",
    "            d_inp_time = data[(data[\"dist\"]==nummod) & (data[\"cls_mod\"]==kind)][[\"num_tokens\", \"total_time\"]]\n",
    "            l, = plt.plot(d_inp_time[\"num_tokens\"], d_inp_time[\"total_time\"], linestyle=\"\", marker=stylemap[kind], label=f\"{kindmap[kind]}\", markersize=5)\n",
    "            lines.append(l)\n",
    "    plt.xlabel(\"Number of tokens\")\n",
    "    plt.ylabel(\"Time cost (s)\")\n",
    "    plt.grid()\n",
    "    plt.savefig(f\"kind-{num_mod}.pdf\", bbox_inches=matplotlib.transforms.Bbox([[-0.3, -0.3], [3, 2]]))\n",
    "    plt.show()\n",
    "    plt.figure(figsize=(3, 2))\n",
    "    plt.axis('off')\n",
    "    plt.legend(lines, [\"$Group_{mix}$\", \"$Group_{syn}$\", \"$Group_{sem}$\"], bbox_to_anchor=[0.5, 0.5], loc='center')\n",
    "    plt.savefig(f\"kind-legend.pdf\", bbox_inches=matplotlib.transforms.Bbox([[-0.3, -0.3], [3, 2]]))\n",
    "    plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "plot",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

